Additive Schwarz methods for serendipity elements

While solving Partial Differential Equations (PDEs) with finite element methods (FEM), serendipity elements allow us to obtain the same order of accuracy as rectangular tensor-product elements with many fewer degrees of freedom (DOFs). To realize the possible computational savings, we develop some additive Schwarz methods (ASM) based on solving local patch problems. Adapting arguments from Pavarino for the tensor-product case, we prove that patch smoothers give conditioning estimates independent of the polynomial degree for a model problem. We also combine this with a low-order global operator to give an optimal two-grid method, with conditioning estimates independent of the mesh size and polynomial degree. The theory holds for serendipity elements in two and three dimensions, and can be extended to full multigrid algorithms. Numerical experiments using Firedrake and PETSc confirm this theory and demonstrate efficiency relative to standard elements.

==> code/doit.sh <==
#/sh/bash
for deg in 2 3 4
do
  for el in "S" "Q"
  do
    for level in 6
    do
	mpiexec -n 24 python runnernew.py  -level $level -eltype $el -degree $deg
    done
  done
done


==> code/doit_elasticity.sh <==
#/sh/bash
for deg in 2 3 4
do
  for el in "S" "Q"
  do
    for level in 1 2 3 4 5
    do
      mpiexec -n 24 python elasticity_2d_example.py -level $level -eltype $el -degree $deg
    done
  done
done


==> code/elasticity_2d_example.py <==
from firedrake import (DistributedMeshOverlapType, MeshHierarchy, dx,
                       inner, grad, DirichletBC, RectangleMesh,
                       VectorFunctionSpace, sym, Constant, FunctionSpace,
                       Function, TestFunction, NonlinearVariationalProblem,
                       NonlinearVariationalSolver, tr, Identity)
from mpi4py import MPI
from petsc4py import PETSc

PETSc.Log().begin()


def get_time(event, comm=MPI.COMM_WORLD):
    return comm.allreduce(PETSc.Log.Event(event).getPerfInfo()["time"],
                          op=MPI.SUM) / comm.size


p1pc_params = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    "ksp_atol": 1.e-15,
    "mat_type": "aij",
    "pc_type": "python",
    "pc_python_type": "firedrake.P1PC",
    "pmg_mg_levels": {
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm"
    },
    "pmg_mg_coarse": {
        "ksp_type": "preonly",
        "ksp_convergence_test": "skip",
        "ksp_norm_type": "none",
        "ksp_max_it": 1,
        "pc_type": "mg",
        "mg_levels": {
            "ksp_type": "chebyshev",
            "ksp_max_it": 2,
            "pc_type": "jacobi"
        },
        "mg_coarse": {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps"
        }
    }
}
mg2d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    "ksp_atol": 1.e-15,
    "ksp_norm_type": "unpreconditioned",
    "mat_type": "aij",
    "pc_type": "mg",
    "mg_coarse": {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps"
    },
    "mg_levels": {
        "ksp_type": "richardson",
        "ksp_norm_type": "unpreconditioned",
        "ksp_richardson_scale": 0.25,
        "ksp_max_it": 2,
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm",
    }
}



distribution_parameters = {
    "partition": True,
    "overlap_type": (DistributedMeshOverlapType.VERTEX, 2)}


def experiment(params):
    L = 25.
    H = 1.
    opts = PETSc.Options()
    Nx = opts.getInt("Nx", default=125)
    Ny = opts.getInt("Ny", default=5)
    levels = opts.getInt("level", default=0)
    deg = opts.getInt("degree", default=1)
    el = opts.getString("eltype", default="Q")
    base = RectangleMesh(Nx, Ny, L, H, quadrilateral=True,
                         distribution_parameters=distribution_parameters)
    mh = MeshHierarchy(base, levels)

    def eps(v):
        return sym(grad(v))

    E = Constant(1e5)
    nu = Constant(0.3)
    mu = E/2/(1+nu)
    lmbda = E*nu/(1+nu)/(1-2*nu)
    lmbda = 2*mu*lmbda/(lmbda+2*mu)

    def sigma(v):
        return lmbda*tr(eps(v))*Identity(2) + 2.0*mu*eps(v)

    rho_g = 1e-3
    f = Constant((0, -rho_g))

    msh = mh[-1]
    N = FunctionSpace(msh, "Q", 1).dim()

    V = VectorFunctionSpace(msh, el, deg)

    v = TestFunction(V)
    u = Function(V, name="Displacement")

    gg = Function(V)
    bc = DirichletBC(V, gg, (1,))

    F = inner(sigma(u), eps(v))*dx - inner(f, v)*dx

    problem = NonlinearVariationalProblem(F, u, bc)
    solver = NonlinearVariationalSolver(problem,
                                        solver_parameters=params)

    solver.solve()
    lits = solver.snes.getKSP().getIterationNumber()
    ndofs = V.dim()
    ksp = get_time("KSPSolve")
    pcsetup = get_time("PCSetUp")
    pcapply = get_time("PCApply")

    PETSc.Sys.Print(
        f"{el}, {deg}, {N}, {ndofs}, {ksp}, {pcsetup}, {pcapply}, {lits}")


if __name__ == "__main__":
    experiment(mg2d)


==> code/hexpc.py <==
import numpy as np
from firedrake import *
from firedrake.preconditioners.asm import ASMPatchPC
from firedrake.mg.utils import *
from petsc4py import PETSc


def get_basemesh_nodes(W):
    pstart, pend = W.mesh()._topology_dm.getChart()
    section = W.dm.getDefaultSection()
    basemeshoff = {}  # location of first dof on an entity
    basemeshdof = {}  # number of dofs on this entity
    basemeshlayeroffset = {} # number of dofs stacked on this entity in each cell

    offsets = Function(W)

    offsets.dat.data_with_halos[W.cell_node_map().values, ...] = W.cell_node_map().offset

    nlayers = W.mesh().layers
    layer_offsets = offsets.dat.data_with_halos[:].astype('int')

    for p in range(pstart, pend):
        dof = section.getDof(p)
        off = section.getOffset(p)
        layer_offset = layer_offsets[off]

        if dof == 0:
            dof_per_layer = 0
        else:
            dof_per_layer = dof - (nlayers - 1) * int(layer_offset)

        basemeshoff[p] = off
        basemeshdof[p] = dof_per_layer
        basemeshlayeroffset[p] = layer_offset


    return basemeshoff, basemeshdof, basemeshlayeroffset


class ASMHexStarPC(ASMPatchPC):
    '''Patch-based PC using Star of mesh entities implmented as an
    :class:`ASMPatchPC`.
    ASMStarPC is an additive Schwarz preconditioner where each patch
    consists of all DoFs on the topological star of the mesh entity
    specified by `pc_star_construct_dim`.
    '''
    _prefix = "pc_hexstar_"
    def get_patches(self, V):
        mesh = V._mesh
        nlayers = mesh.layers
        mesh_dm = mesh._topology_dm

        # Obtain the topological entities to use to construct the stars
        depth = PETSc.Options().getInt(self.prefix+"construct_dim", default=0)

        # Accessing .indices causes the allocation of a global array,
        # so we need to cache these for efficiency
        V_local_ises_indices = []
        for (i, W) in enumerate(V):
            V_local_ises_indices.append(V.dof_dset.local_ises[i].indices)


        basemeshoff = []
        basemeshdof = []
        basemeshlayeroffsets = []
        ncs = []
        dm = mesh._topology_dm

        for (i, W) in enumerate(V):
            Wufl = W.ufl_element()

            if isinstance(Wufl, VectorElement):
                Wsc = FunctionSpace(W.mesh(), Wufl._sub_element)
            else:
                Wsc = W

            boff, bdof, blayer_offsets = get_basemesh_nodes(Wsc)
            basemeshoff.append(boff)
            basemeshdof.append(bdof)
            basemeshlayeroffsets.append(blayer_offsets)
            ncs.append(Wufl.value_size())

        # Build index sets for the patches
        ises = []
        (start, end) = mesh_dm.getDepthStratum(depth)
        for seed in range(start, end):
            # Only build patches over owned DoFs
            if mesh_dm.getLabelValue("pyop2_ghost", seed) != -1:
                continue

            # Create point list from mesh DM
            pt_array, _ = mesh_dm.getTransitiveClosure(seed, useCone=False)
            for k in range(nlayers):
                indices = []
                # Get DoF indices for patch
                for (i, W) in enumerate(V):
                    section = W.dm.getDefaultSection()
                    nccur = ncs[i]

                    for p in pt_array.tolist():
                        dof = basemeshdof[i][p]
                        blayer_offset = basemeshlayeroffsets[i][p]
                        if dof <= 0:
                            continue
                        off = basemeshoff[i][p]
                        if k == 0:
                            begin = off
                            end = off + blayer_offset 
                        elif k < nlayers - 1:
                            begin = off + (k-1) * blayer_offset + dof
                            end = off + (k+1) * blayer_offset 
                        else:  # k == nlayers - 1:
                            begin = off + (k-1) * blayer_offset  + dof
                            end = off + k * blayer_offset + dof
                        #print(begin, end)
                        #print(k, off, dof, blayer_offset, begin, end)
                        W_indices = np.arange(W.value_size*begin, W.value_size*end, dtype='int32')
                        indices.extend(V_local_ises_indices[i][W_indices])
                iset = PETSc.IS().createGeneral(indices, comm=COMM_SELF)
                ises.append(iset)
        return ises


==> code/params.py <==
import hexpc

mg_params = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_monitor_true_residual": None,
    "ksp_norm_type": "unpreconditioned",
    "mat_type": "aij",
    "pc_type": "mg",
    "pc_mg_type": "full",
    "mg_coarse": {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps"
    },
    "mg_levels": {
        "ksp_type": "richardson",
        "ksp_norm_type": "unpreconditioned",
        "ksp_richardson_scale": 0.25,
        "ksp_max_it": 1,
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm",
    }
}

p1pc_params = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-8,
    "ksp_atol": 1.e-16,
    "ksp_monitor": None,
    "mat_type": "aij",
    "pc_type": "python",
    "pc_python_type": "firedrake.P1PC",
    "pmg_mg_levels": {
        "pc_type": "python",
        "pc_python_type": "hexpc.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm"
    },
    "pmg_mg_coarse": {
        "ksp_type": "preonly",
        "ksp_convergence_test": "skip",
        "ksp_norm_type": "none",
        "ksp_max_it": 1,
        "pc_type": "mg",
        "mg_levels": {
            "ksp_type": "chebyshev",
            "ksp_max_it": 2,
            "pc_type": "jacobi"
        },
        "mg_coarse": {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps"
        }
    }
}


# p1pc_bj_params = p1pc_params.copy()
# p1pc_bj_params["pmg_mg_coarse"]["mg_levels"]["pc_type"] = "bjacobi"


==> code/runner.py <==
from firedrake import (COMM_WORLD, Constant, DirichletBC,
                       DistributedMeshOverlapType, ExtrudedMeshHierarchy,
                       Function, FunctionSpace, Identity, MeshHierarchy,
                       NonlinearVariationalProblem, NonlinearVariationalSolver,
                       PETSc, RectangleMesh, SpatialCoordinate, TestFunction,
                       UnitSquareMesh, VectorFunctionSpace, div, dx, errornorm,
                       exp, grad, inner, pi, sin, sym, tr)
from mpi4py import MPI

dist_params = {"partition": True,
               "overlap_type": (DistributedMeshOverlapType.VERTEX, 2)}


def get_time(event, comm=COMM_WORLD):
    return comm.allreduce(PETSc.Log.Event(event).getPerfInfo()["time"],
                          op=MPI.SUM) / comm.size


def poisson2d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 2

    V = FunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)
    x, y = SpatialCoordinate(msh)

    uex = sin(3 * pi * x) * sin(4 * pi * y) * exp(x * y)
    f = -div(grad(uex))

    F = (inner(grad(u), grad(v))*dx
         - inner(f, v)*dx(metadata={"quadrature_degree": 2 * deg}))
    bcs = DirichletBC(V, 0, "on_boundary")

    return NonlinearVariationalProblem(F, u, bcs=bcs), uex


def poisson3d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 3

    V = FunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)
    x, y, z = SpatialCoordinate(msh)

    uex = sin(2 * pi * x) * sin(3 * pi * y) * sin(4 * pi * z) * exp(x * y * z)
    f = -div(grad(uex))

    F = (inner(grad(u), grad(v))*dx
         - inner(f, v)*dx(metadata={"quadrature_degree": 2 * deg}))
    bcs = [DirichletBC(V, 0, bd) for bd in ("on_boundary", "top", "bottom")]

    return NonlinearVariationalProblem(F, u, bcs=bcs), uex


def elasticity2d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 2

    E = Constant(1e5)
    nu = Constant(0.3)

    mu = E/2/(1+nu)
    lmbda = E*nu/(1+nu)/(1-2*nu)
    lmbda = 2*mu*lmbda/(lmbda+2*mu)

    def eps(v):
        return sym(grad(v))

    def sigma(v):
        return lmbda*tr(eps(v))*Identity(2) + 2.0*mu*eps(v)

    V = VectorFunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)

    uex = None

    gg = Function(V)

    bc = DirichletBC(V, gg, (1,))

    F = inner(sigma(u), eps(v))*dx - inner(Constant((0, -1)), v)*dx

    return NonlinearVariationalProblem(F, u, bcs=bc), uex


def elasticity3d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 3

    E = Constant(1e5)
    nu = Constant(0.3)

    mu = E/2/(1+nu)
    lmbda = E*nu/(1+nu)/(1-2*nu)
    lmbda = 2*mu*lmbda/(lmbda+2*mu)

    def eps(v):
        return sym(grad(v))

    def sigma(v):
        return lmbda*tr(eps(v))*Identity(3) + 2.0*mu*eps(v)

    V = VectorFunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)

    uex = None

    gg = Function(V)

    bc = DirichletBC(V, gg, (1,))

    F = inner(sigma(u), eps(v))*dx - inner(Constant((0, 0, -1)), v)*dx

    return NonlinearVariationalProblem(F, u, bcs=bc), uex


def unit_squares(Ninit, num_levels):
    base = UnitSquareMesh(Ninit, Ninit, quadrilateral=True,
                          distribution_parameters=dist_params)
    return MeshHierarchy(base, num_levels)


def unit_cubes(Ninit, num_levels):
    base = UnitSquareMesh(Ninit, Ninit, quadrilateral=True,
                          distribution_parameters=dist_params)
    basemh = MeshHierarchy(base, num_levels)
    return ExtrudedMeshHierarchy(basemh, height=1, base_layer=Ninit)


def bar_2d(Nx, Ny, num_levels):
    L = 25.
    H = 1.
    Nx = 125
    Ny = 5
    base = RectangleMesh(Nx, Ny, L, H,  quadrilateral=True,
                         distribution_parameters=dist_params)
    return MeshHierarchy(base, num_levels)


def bar_3d(Nx, Ny, num_levels):
    L = 25.
    H = 1.
    Nx = 75
    Ny = 3
    base = RectangleMesh(Nx, Ny, L, H, quadrilateral=True,
                         distribution_parameters=dist_params)
    base_mh = MeshHierarchy(base, num_levels)
    return ExtrudedMeshHierarchy(base_mh, height=H, base_layer=Ny)


p1pc2d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    "ksp_monitor": None,
    "mat_type": "aij",
    "pc_type": "python",
    "pc_python_type": "firedrake.P1PC",
    "pmg_mg_levels": {
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm"
    },
    "pmg_mg_coarse": {
        "ksp_type": "preonly",
        "ksp_convergence_test": "skip",
        "ksp_norm_type": "none",
        "ksp_max_it": 1,
        "pc_type": "mg",
        "mg_levels": {
            "ksp_type": "chebyshev",
            "ksp_max_it": 2,
            "pc_type": "jacobi"
        },
        "mg_coarse": {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps"
        }
    }
}

p1pc3d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    "ksp_monitor": None,
    "mat_type": "aij",
    "pc_type": "python",
    "pc_python_type": "firedrake.P1PC",
    "pmg_mg_levels": {
        "pc_type": "python",
        "pc_python_type": "hexpc.ASMHexStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm"
    },
    "pmg_mg_coarse": {
        "ksp_type": "preonly",
        "ksp_convergence_test": "skip",
        "ksp_norm_type": "none",
        "ksp_max_it": 1,
        "pc_type": "mg",
        "mg_levels": {
            "ksp_type": "chebyshev",
            "ksp_max_it": 2,
            "pc_type": "jacobi"
        },
        "mg_coarse": {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps"
        }
    }
}


mg2d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_monitor": None,
    "ksp_rtol": 1.e-12,
    "mat_type": "aij",
    "pc_type": "mg",
    "mg_coarse": {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps"
    },
    "mg_levels": {
        "ksp_type": "chebyshev",
        "ksp_convergence_test": "skip",
        "ksp_max_it": 1,
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm",
    }
}

mg3d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_monitor": None,
    "ksp_rtol": 1.e-12,
    "mat_type": "aij",
    "pc_type": "mg",
    "mg_coarse": {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps"
    },
    "mg_levels": {
        "ksp_type": "chebyshev",
        "ksp_convergence_test": "skip",
        "ksp_max_it": 1,
        "pc_type": "python",
        "pc_python_type": "hexpc.ASMHexStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm",
    }
}

mumps = {
    "snes_type": "ksponly",
    "ksp_type": "preonly",
    "pc_type": "lu",
    "pc_factor_mat_solver_type": "mumps"
}


def experiment(mh, prob_builder, els, degs, solver_params, outfilename=None):
    results = {}
    for el in els:
        PETSc.Sys.Print(f"Element: {el}")
        for deg in degs:
            results[f"{el}.{deg}"] = []
            PETSc.Sys.Print(f"Degree: {deg}")

            for i, msh in enumerate(mh):
                problem, uex = prob_builder(msh, el, deg)
                u = problem.u
                fs = u.function_space()
                ndofs = fs.dim()
                N = FunctionSpace(fs.mesh(), "Q", 1).dim()
                PETSc.Sys.Print(N)
                with PETSc.Log.Stage(f"{el}.{deg}.{N}"):
                    solver = NonlinearVariationalSolver(
                        problem, solver_parameters=solver_params)

                    solver.solve()
                    lits = solver.snes.getKSP().getIterationNumber()
                    ksp = get_time("KSPSolve")
                    pcsetup = get_time("PCSetUp")
                    err = errornorm(uex, u) if uex else None

                    results[f"{el}.{deg}"].append(
                        [N, ndofs, ksp, pcsetup, lits, err])

    if uex:
        header = "N, dofs, KSP, PCSETUP, LITS, err"
    else:
        header = "N, dofs, KSP, PCSETUP, LITS"

    if outfilename:
        if COMM_WORLD.rank == 0:
            with open(outfilename, "w") as fl:
                fl.write(f"{COMM_WORLD.size} cores\n")
                for foo in results:
                    fl.write(foo + "\n")
                    fl.write(header + "\n")
                    for bar in results[foo]:
                        fl.write(",".join(map(str, bar)) + "\n")
        COMM_WORLD.barrier()

    else:
        for foo in results:
            PETSc.Sys.Print(foo)
            PETSc.Sys.Print(header)
            for bar in results[foo]:
                PETSc.Sys.Print(",".join(map(str, bar)))


if __name__ == "__main__":
    PETSc.Log().begin()

    experiment(unit_squares(8, 7),
               poisson2d_problem,
               ("Q",), (2, 3, 4),
               mg2d, "poisson2d.Q.mg.dat")


==> code/runnernew.py <==
# import petsc4py.PETSc
# petsc4py.PETSc.Sys.popErrorHandler()
from firedrake import (COMM_WORLD, Constant, DirichletBC,
                       DistributedMeshOverlapType, ExtrudedMeshHierarchy,
                       Function, FunctionSpace, Identity, Mesh, MeshHierarchy,
                       NonlinearVariationalProblem, NonlinearVariationalSolver,
                       RectangleMesh, SpatialCoordinate, TestFunction,
                       UnitSquareMesh, VectorFunctionSpace, div, dx, errornorm,
                       exp, grad, inner, pi, sin, sym, tr)
from mpi4py import MPI
from petsc4py import PETSc

dist_params = {"partition": True,
               "overlap_type": (DistributedMeshOverlapType.VERTEX, 2)}


PETSc.Log().begin()


def get_time(event, comm=COMM_WORLD):
    return comm.allreduce(PETSc.Log.Event(event).getPerfInfo()["time"],
                          op=MPI.SUM) / comm.size


p1pc2d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    "pc_type": "python",
    "pc_python_type": "firedrake.P1PC",
    "pmg_mg_levels": {
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm"
    },
    "pmg_mg_coarse": {
        # "ksp_type": "preonly",
        # "pc_type": "hypre"
        "ksp_type": "preonly",
        "ksp_convergence_test": "skip",
        "ksp_norm_type": "none",
        "ksp_max_it": 1,
        "pc_type": "lu"
        # "pc_type": "mg",
        # "mg_levels": {
        #     "ksp_type": "chebyshev",
        #     "ksp_max_it": 2,
        #     "pc_type": "jacobi"
        # },
        # "mg_coarse": {
        #     "ksp_type": "preonly",
        #     "pc_type": "lu",
        #     "pc_factor_mat_solver_type": "mumps"
        # }
    }
}

p1pc3d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    # "ksp_monitor": None,
    "pc_type": "python",
    "pc_python_type": "firedrake.P1PC",
    "pmg_mg_levels": {
        "pc_type": "python",
        "pc_python_type": "hexpc.ASMHexStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm"
    },
    "pmg_mg_coarse": {
        # "ksp_type": "preonly",
        # "pc_type": "hypre"
        "ksp_type": "preonly",
        "ksp_convergence_test": "skip",
        "ksp_norm_type": "none",
        "ksp_max_it": 2,
        "pc_type": "mg",
        "mg_levels": {
            "ksp_type": "chebyshev",
            "ksp_max_it": 2,
            "pc_type": "jacobi"
        },
        "mg_coarse": {
            "ksp_type": "preonly",
            "pc_type": "lu",
            "pc_factor_mat_solver_type": "mumps"
        }
    }
}

mg2d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_rtol": 1.e-12,
    "ksp_norm_type": "unpreconditioned",
    "mat_type": "aij",
    "pc_type": "mg",
    "mg_coarse": {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps"
    },
    "mg_levels": {
        "ksp_type": "richardson",
        "ksp_norm_type": "unpreconditioned",
        "ksp_richardson_scale": 0.25,
        "ksp_max_it": 2,
        "pc_type": "python",
        "pc_python_type": "firedrake.ASMStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm",
    }
}

mg3d = {
    "snes_type": "ksponly",
    "ksp_type": "cg",
    "ksp_norm_type": "unpreconditioned",
    "mat_type": "aij",
    "pc_type": "mg",
    "mg_coarse": {
        "ksp_type": "preonly",
        "pc_type": "lu",
        "pc_factor_mat_solver_type": "mumps"
    },
    "mg_levels": {
        "ksp_type": "richardson",
        "ksp_norm_type": "unpreconditioned",
        "ksp_richardson_scale": 0.125,
        "ksp_max_it": 2,
        "pc_type": "python",
        "pc_python_type": "hexpc.ASMHexStarPC",
        "pc_star_construct_dim": 0,
        "pc_star_backend": "tinyasm",
    }
}


def poisson2d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 2

    V = FunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)
    x, y = SpatialCoordinate(msh)

    uex = sin(3 * pi * x) * sin(4 * pi * y) * exp(x * y)
    f = -div(grad(uex))

    F = (inner(grad(u), grad(v))*dx
         - inner(f, v)*dx(metadata={"quadrature_degree": 2 * deg}))
    bcs = DirichletBC(V, uex, "on_boundary")

    return NonlinearVariationalProblem(F, u, bcs=bcs), uex


def poisson3d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 3

    V = FunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)
    x, y, z = SpatialCoordinate(msh)

    uex = sin(2 * pi * x) * sin(3 * pi * y) * sin(4 * pi * z) * exp(x * y * z)
    f = -div(grad(uex))

    F = (inner(grad(u), grad(v))*dx
         - inner(f, v)*dx(metadata={"quadrature_degree": 2 * deg}))
    bcs = [DirichletBC(V, 0, bd) for bd in ("on_boundary", "top", "bottom")]

    return NonlinearVariationalProblem(F, u, bcs=bcs), uex


def elasticity2d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 2

    E = Constant(1e5)
    nu = Constant(0.3)

    mu = E/2/(1+nu)
    lmbda = E*nu/(1+nu)/(1-2*nu)
    lmbda = 2*mu*lmbda/(lmbda+2*mu)

    def eps(v):
        return sym(grad(v))

    def sigma(v):
        return lmbda*tr(eps(v))*Identity(2) + 2.0*mu*eps(v)

    V = VectorFunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)

    uex = None

    gg = Function(V)

    bc = DirichletBC(V, gg, (1,))

    F = inner(sigma(u), eps(v))*dx - inner(Constant((0, -1)), v)*dx

    return NonlinearVariationalProblem(F, u, bcs=bc), uex


def elasticity3d_problem(msh, el, deg):
    assert msh.geometric_dimension() == 3

    E = Constant(1e5)
    nu = Constant(0.3)

    mu = E/2/(1+nu)
    lmbda = E*nu/(1+nu)/(1-2*nu)
    lmbda = 2*mu*lmbda/(lmbda+2*mu)

    def eps(v):
        return sym(grad(v))

    def sigma(v):
        return lmbda*tr(eps(v))*Identity(3) + 2.0*mu*eps(v)

    V = VectorFunctionSpace(msh, el, deg)
    u = Function(V)
    v = TestFunction(V)

    uex = None

    gg = Function(V)

    bc = DirichletBC(V, gg, (1,))

    F = inner(sigma(u), eps(v))*dx - inner(Constant((0, 0, -1)), v)*dx

    return NonlinearVariationalProblem(F, u, bcs=bc), uex


def unit_squares(Ninits, num_levels):
    Ninitx, Ninity = Ninits
    base = UnitSquareMesh(Ninitx, Ninity, quadrilateral=True,
                          distribution_parameters=dist_params)
    return MeshHierarchy(base, num_levels)


def unit_squares_noh(Ninits, num_levels):
    Ninitx, Ninity = Ninits
    base = UnitSquareMesh(Ninitx * 2**num_levels,
                          Ninity * 2**num_levels,
                          quadrilateral=True,
                          distribution_parameters=dist_params)
    return MeshHierarchy(base, 0)


def unit_cubes(Ninits, num_levels):
    Ninitx, Ninity, Ninitz = Ninits
    base = UnitSquareMesh(Ninitx, Ninity, quadrilateral=True,
                          distribution_parameters=dist_params)
    basemh = MeshHierarchy(base, num_levels)
    return ExtrudedMeshHierarchy(basemh, height=1, base_layer=Ninitz)


def unit_cubes_noh(Ninits, num_levels):
    Ninitx, Ninity, Ninitz = Ninits
    base = UnitSquareMesh(Ninitx * (2 ** num_levels),
                          Ninity * (2 ** num_levels), quadrilateral=True,
                          distribution_parameters=dist_params)
    basemh = MeshHierarchy(base, 0)
    return ExtrudedMeshHierarchy(basemh, height=1,
                                 base_layer=Ninitz * (2 ** num_levels))


def bar_2d(N_init, num_levels):
    Nx, Ny = N_init
    L = 25.
    H = 1.
    base = RectangleMesh(Nx, Ny, L, H,  quadrilateral=True,
                         distribution_parameters=dist_params)
    return MeshHierarchy(base, num_levels)


def bar_3d(Ninit, num_levels):
    Nx, Ny, Nz = Ninit
    L = 25.
    H = 1.
    Nx = 75
    Ny = 3
    base = RectangleMesh(Nx, Ny, L, H, quadrilateral=True,
                         distribution_parameters=dist_params)
    base_mh = MeshHierarchy(base, num_levels)
    return ExtrudedMeshHierarchy(base_mh, height=H, base_layer=Nz)


def square_hole(Ninit, num_levels):
    return MeshHierarchy(Mesh("square_scatter.msh"), num_levels)


def experiment(mhbuilder, baseN, level, prob_builder, el, deg, solver_params):
    # PETSc.Sys.Print(f"Element: {el} {deg}")
    # PETSc.Sys.Print(f"Base mesh size: {baseN}")
    # PETSc.Sys.Print(f"Level: {level}")
    mh = mhbuilder(baseN, level)
    problem, uex = prob_builder(mh[-1], el, deg)
    u = problem.u
    fs = u.function_space()
    ndofs = fs.dim()
    N = FunctionSpace(fs.mesh(), "Q", 1).dim()
    # PETSc.Sys.Print(f"{N} degrees of freedom")
    #    with PETSc.Log.Stage(f"{el}.{deg}.{level}"):
    solver = NonlinearVariationalSolver(
        problem, solver_parameters=solver_params)

    solver.solve()
    lits = solver.snes.getKSP().getIterationNumber()
    ksp = get_time("KSPSolve")
    pcsetup = get_time("PCSetUp")
    pcapply = get_time("PCApply")
    err = errornorm(uex, u) if uex else None

    if uex:
        PETSc.Sys.Print(f"{el}, {deg}, {N}, {ndofs}, {ksp}, {pcsetup}, {pcapply}, {lits}, {err}")
    else:
        # PETSc.Sys.Print("N, dofs, KSP, PCSETUP, PCAPPLY, LITS")
        PETSc.Sys.Print(
            f"{el}, {deg}, {N}, {ndofs}, {ksp}, {pcsetup}, {pcapply}, {lits}")


def poisson2dexperiment():
    opts = PETSc.Options()
    Nx = opts.getInt("Nx", default=4)
    Ny = opts.getInt("Ny", default=Nx)
    lev = opts.getInt("level", default=0)
    el = opts.getString("eltype", default="Q")
    deg = opts.getInt("degree", default=1)

    experiment(unit_squares, (Nx, Ny), lev, poisson2d_problem,
               el, deg, solver_params=mg2d)


def elasticity2dexperiment():
    opts = PETSc.Options()
    Nx = opts.getInt("Nx", default=125)
    Ny = opts.getInt("Ny", default=5)
    lev = opts.getInt("level", default=0)
    el = opts.getString("eltype", default="Q")
    deg = opts.getInt("degree", default=1)

    experiment(bar_2d, (Nx, Ny), lev, elasticity2d_problem,
               el, deg, solver_params=p1pc2d)


def unstructured2dexperiment():
    opts = PETSc.Options()
    Nx = opts.getInt("Nx", default=4)
    Ny = opts.getInt("Ny", default=Nx)
    lev = opts.getInt("level", default=0)
    el = opts.getString("eltype", default="Q")
    deg = opts.getInt("degree", default=1)

    experiment(square_hole, (Nx, Ny), lev, poisson2d_problem,
               el, deg, solver_params=mg2d)


def poisson3dexperiment():
    opts = PETSc.Options()
    Nx = opts.getInt("Nx", default=4)
    Ny = opts.getInt("Ny", default=Nx)
    Nz = opts.getInt("Nz", default=Ny)
    lev = opts.getInt("level", default=0)
    el = opts.getString("eltype", default="Q")

    deg = opts.getInt("degree", default=1)

    experiment(unit_cubes, (Nx, Ny, Nz), lev, poisson3d_problem,
               el, deg, solver_params=p1pc3d)


if __name__ == "__main__":
    elasticity2dexperiment()

